Periodic Spectral Ergodicity: A Complexity Measure for Deep Neural Networks and Neural Architecture Search

Establishing associations between the structure and the generalisation ability of deep neural networks (DNNs) is a challenging task in modern machine learning. Producing solutions to this challenge will bring progress both in the theoretical understanding of DNNs and in building new architectures efficiently. In this work, we address this challenge by developing a new complexity measure based on the concept of {Periodic Spectral Ergodicity} (PSE) originating from quantum statistical mechanics. Based on this measure a technique is devised to quantify the complexity of deep neural networks from the learned weights and traversing the network connectivity in a sequential manner, hence the term cascading PSE (cPSE), as an empirical complexity measure. This measure will capture both topological and internal neural processing complexity simultaneously. Because of this cascading approach, i.e., a symmetric divergence of PSE on the consecutive layers, it is possible to use this measure for Neural Architecture Search (NAS). We demonstrate the usefulness of this measure in practice on two sets of vision models, ResNet and VGG, and sketch the computation of cPSE for more complex network structures.

==> anc/cpse_bristol_package_usage.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "deepLearningOccam.ipynb",
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "hLdlEsPAYG-y",
        "colab_type": "text"
      },
      "source": [
        "# Applying Occam’s razor to Deep Learning\n",
        "\n",
        "(c) 2020 Mehmet Suzen\n",
        "* Article : Periodic Spectral Ergodicity:   \n",
        "  A Complexity Measure for Deep Neural Networks.  \n",
        "  and Neural Architecture Search [arXiv:1911.07831](https://arxiv.org/abs/1911.07831)\n",
        "\n",
        "* Blog posts : [KDnuggets](https://www.kdnuggets.com/2020/01/occams-razor-deep-learning.html)\n",
        "\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "iAsr8-7SDhGh",
        "colab_type": "text"
      },
      "source": [
        "## Install Bristol and import dependencies"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "zwF451GbDkIo",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "!pip install bristol==0.2.7"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "mxRjMkobDqFi",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "%matplotlib inline\n",
        "import numpy as np\n",
        "import sys\n",
        "import matplotlib\n",
        "import matplotlib.pyplot as plt\n",
        "from bristol import cPSE\n",
        "import json\n",
        "\n",
        "ergo = Ergodicity()\n",
        "\n",
        "import torchvision\n",
        "import torchvision.models as models\n",
        "import torch"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "RMCg1rEGHYCW",
        "colab_type": "text"
      },
      "source": [
        "# Vgg11 cPSE"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "ja5Cw-bMHcW8",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from bristol import cPSE\n",
        "\n",
        "import torchvision.models as models\n",
        "\n",
        "netname = 'vgg11'\n",
        "\n",
        "pmodel = getattr(models, netname)(pretrained=True)\n",
        "\n",
        "(d_layers, cpse) = cPSE.cpse_measure(pmodel)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "-V_dqGqQIi_l",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "cpse"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "0WRQ5odJFWIo",
        "colab_type": "text"
      },
      "source": [
        "# Get set of pre-trained networks and compute  periodic spectral ergodicity"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "DKbAazvXEzZ2",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "netnames = [\n",
        "    \"vgg11\",\n",
        "    \"vgg13\",\n",
        "    \"vgg16\",\n",
        "    \"vgg19\",\n",
        "    \"vgg11_bn\",\n",
        "    \"vgg13_bn\",\n",
        "    \"vgg16_bn\",\n",
        "    \"vgg19_bn\",\n",
        "    \"resnet18\",\n",
        "    \"resnet34\",\n",
        "    \"resnet50\",\n",
        "    \"resnet101\",\n",
        "    \"resnet152\",\n",
        "]"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Tazc-iT3FsH0",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "d_layers_dict = {}\n",
        "for netname in netnames:\n",
        "    print(\"d_layer for \", netname)\n",
        "    pmodel = getattr(models, netname)(pretrained=True)\n",
        "    print(type(pmodel))\n",
        "    A_t = cPSE.get_layer_matrix_set(pmodel)\n",
        "    eset = cPSE.get_eigenvals_layer_matrix_set(A_t[0])\n",
        "    eset_per = cPSE.eigenvals_set_to_periodic(eset)\n",
        "    d_layers = cPSE.d_layers_pse(eset_per)\n",
        "    d_layers_dict[netname] = d_layers"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "bW3Wmba7GlvA",
        "colab_type": "text"
      },
      "source": [
        "# ResNet results"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "7rOL81u-GLzK",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "%matplotlib inline\n",
        "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 14}\n",
        "\n",
        "plt.rc(\"font\", **font)\n",
        "Dl_18 = d_layers_dict[\"resnet18\"]\n",
        "Dl_18l = np.log10(Dl_18)\n",
        "m = len(Dl_18)\n",
        "plt.plot(np.arange(1, m + 1), Dl_18l, \"-\", label=\"resnet18\")\n",
        "Dl_34 = d_layers_dict[\"resnet34\"]\n",
        "Dl_34l = np.log10(Dl_34)\n",
        "m = len(Dl_34)\n",
        "plt.plot(np.arange(1, m + 1), Dl_34l, \"x-\", label=\"resnet34\")\n",
        "Dl_50 = d_layers_dict[\"resnet50\"]\n",
        "Dl_50l = np.log10(Dl_50)\n",
        "m = len(Dl_50)\n",
        "plt.plot(np.arange(1, m + 1), Dl_50l, \"o-\", label=\"resnet50\")\n",
        "Dl_101 = d_layers_dict[\"resnet101\"]\n",
        "Dl_101l = np.log10(Dl_101)\n",
        "m = len(Dl_101)\n",
        "plt.plot(np.arange(1, m + 1), Dl_101l, \"--\", label=\"resnet101\")\n",
        "Dl_152 = d_layers_dict[\"resnet152\"]\n",
        "Dl_152l = np.log10(Dl_152)\n",
        "m = len(Dl_152)\n",
        "plt.plot(np.arange(1, m + 1), Dl_152l, \".-\", label=\"resnet152\")\n",
        "plt.legend(loc=\"upper right\")\n",
        "plt.xlabel(\"Network layer depth\", **font)\n",
        "plt.ylabel(\"Approach to PSE:  $\\log_{10} D_{pse}$\", **font)\n",
        "plt.title(\"Resnet Pre-trained Architectures  \", **font)\n",
        "plt.savefig(\n",
        "    \"plots/resnet_symmetric_resnet.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\"\n",
        ")"
      ],
      "execution_count": 0,
      "outputs": []
    }
  ]
}

==> anc/cpse_manuscript_results_initial_dev.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "# Periodic Spectral Ergodicity: A measure for Neural Architecture Search\n",
    "\n",
    "(c) 2019   \n",
    "    Developed by  \n",
    "    Mehmet Süzen        \n",
    "    suzen at acm dot org  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Sketch\n",
    "\n",
    "* Introduce a measure for spectral ergodicity on the set of different length square matrices.  \n",
    "  This is called `periodic spectral ergodicity (PSE)`.\n",
    "* Report `periodic spectral ergodicity (PSE)` measure for pre-trained networks.\n",
    "    * ResNet/VGG variants with top-1/top-5 test errors vs. PSE.\n",
    "        * VGG-11, VGG-13, VGG-16, VGG-19, VGG-11-bn, VGG-13-bn, VGG-16-bn, VGG-19-bn,   \n",
    "          RestNet-18, ResNet-34, ResNet-50, ResNet-101, ResNet-152, ResNeXt-101-32x8d, \n",
    "          resnext50_32x4d\n",
    "        * extract 4d/2d weights.\n",
    "        * reshape 4d to 2d.\n",
    "    * Report ensemble sizes/weight matrix sizes\n",
    "* Answering questions:\n",
    "  * Are there any relationship between network predictive performance and PSE?\n",
    "  * Can we say anyting about PSE causing better architecure?\n",
    "  * How can we use PSE in Neural Architecture Search (NAS)?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "```\n",
    "('numpy version:',\n",
    " '1.17.2',\n",
    " 'matplotlib :',\n",
    " '3.1.1',\n",
    " 'Python version:',\n",
    " '3.7.3 (default, Mar 27 2019, 16:54:48) \\n[Clang 4.0.1 (tags/RELEASE_401/final)]',\n",
    " 'Bristol version',\n",
    " '0.2.5',\n",
    " 'pytorch:',\n",
    " '1.3.0',\n",
    " 'torchvision:',\n",
    " '0.4.1a0+d94043a')\n",
    " ```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext lab_black\n",
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import sys\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import bristol\n",
    "from bristol.spectral import Ergodicity\n",
    "import json\n",
    "\n",
    "ergo = Ergodicity()\n",
    "\n",
    "import torchvision\n",
    "import torchvision.models as models\n",
    "import torch\n",
    "\n",
    "\"numpy version:\", np.__version__, \"matplotlib :\", matplotlib.__version__, \"Python version:\", sys.version, \"Bristol version\", bristol.__version__, \"pytorch:\", torch.__version__, \"torchvision:\", torchvision.__version__"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Links\n",
    "\n",
    "* [pytorch models](https://pytorch.org/docs/stable/torchvision/models.html)   \n",
    "  Pytorch model pre-trained with top1 top5 errors.\n",
    "* pedrodiamel [visualise layers and networks](https://github.com/pedrodiamel/nettutorial/blob/master/pytorch/pytorch_visualization.ipynb)\n",
    "* Charles Martin's extraction of weight matrices\n",
    "  | [slice CNN](https://github.com/CalculatedContent/ImplicitSelfRegularization/blob/master/All-pytorch-models-wCNNs-Slices.ipynb) | [pytorch CV calls](https://github.com/CalculatedContent/WeightWatcher/blob/master/WeightWatcher-Full-PyTorchCV.ipynb) | \n",
    "      * `Charles pulls slices from a single layer multiple times on convolutional layers, we will do a reshape and \n",
    "        get a single weight matrix per layer rather than slices.`\n",
    "* Cyclic list for PES computation \n",
    "  [iterools cycle overflow](https://stackoverflow.com/questions/23416381/circular-list-iterator-in-python)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Python Functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Get Layer Matrix Set of pretrained network"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_layer_matrix_set(pmodel):\n",
    "    \"\"\"\n",
    "    \n",
    "    Return layer matrix set of a given pre-trained model \n",
    "    \n",
    "    Input\n",
    "    \n",
    "    pmodel : pytorch torchvision pre-trained model\n",
    "    \n",
    "    Returns:\n",
    "    \n",
    "    A tuple (A_set, A_set_N, A_set_types)\n",
    "        A_set       : A list of 2D np-array, weight matrices\n",
    "        A_set_N     : Shape of NxN matrices. \n",
    "        A_set_types : Layer type, pytorch object type that is\n",
    "                      extracted as 2D weight matrix.\n",
    "    \n",
    "    \"\"\"\n",
    "    A_set = []\n",
    "    A_set_N = []\n",
    "    A_set_types = []\n",
    "    for x in pmodel.modules():\n",
    "        type_mod = str(type(x))  # module/method name\n",
    "        if \"torch.nn.modules\" in type_mod:\n",
    "            try:\n",
    "                layer_weights = torch.Tensor(x.weight)\n",
    "                shape_layer = list(layer_weights.shape)\n",
    "                len_shape = len(shape_layer)\n",
    "                if len_shape >= 2:\n",
    "                    N = shape_layer[0]\n",
    "                    M = np.prod(shape_layer[1:])\n",
    "                    if N > 1 and M > 1:\n",
    "                        X = layer_weights\n",
    "                        Ap = np.array(X.reshape(N, M).detach().numpy())\n",
    "                        A = np.matmul(Ap, np.transpose(Ap))\n",
    "                        A_set.append(A)\n",
    "                        A_set_N.append(A.shape)\n",
    "                        A_set_types.append(type_mod)\n",
    "            except:\n",
    "                pass\n",
    "    return (A_set, A_set_N, A_set_types)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "### Get Layer Matrix Set of pretrained network, test with resnet18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pmodel = models.resnet18(pretrained=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "A_t = get_layer_matrix_set(pmodel)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Get Eigenvalues of Layer Matrix set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_eigenvals_layer_matrix_set(A_set):\n",
    "    \"\"\"\n",
    "    \n",
    "    Compute eigenvalues of given set of matrices\n",
    "    \n",
    "    Input: \n",
    "    \n",
    "    A_set : list of 2D ndarrays, square real \n",
    "    \n",
    "    Output\n",
    "    eigenvals_set : List of list of eigenvalues\n",
    "    \n",
    "    \n",
    "    \"\"\"\n",
    "    eigenvals_set = []\n",
    "    for A in A_set:\n",
    "        eigen_values = np.linalg.eigvals(np.matmul(A, np.transpose(A)))\n",
    "        eigenvals_set.append(eigen_values)\n",
    "    return eigenvals_set"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Get Eigenvalues of Layer Matrix set test with resnet18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eset = get_eigenvals_layer_matrix_set(A_t[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# len(eset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# [len(ei) for ei in eset]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Convert layer matrix set eigenvalues to periodic set."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from itertools import cycle\n",
    "\n",
    "\n",
    "def list2plist(lst, upper_bound):\n",
    "    \"\"\"\n",
    "    \n",
    "    Given list lst ans upper_bound.\n",
    "    Return period_lst, cycle. \n",
    "    \n",
    "    \"\"\"\n",
    "    pool = cycle(lst)\n",
    "    c = 1\n",
    "    lst_period = []\n",
    "    for item in pool:\n",
    "        c = c + 1\n",
    "        if isinstance(item, np.complex64):\n",
    "            item = item.real  # catch for numerical small-unstable numbers\n",
    "        lst_period.append(abs(item))\n",
    "        if c > upper_bound:\n",
    "            break\n",
    "    return lst_period\n",
    "\n",
    "\n",
    "def eigenvals_set_to_periodic(layer_eigens):\n",
    "    \"\"\"\n",
    "    \n",
    "    Layer matrix set eigenvalues to periodic set\n",
    "    \n",
    "    \"\"\"\n",
    "    upper_bound = np.max([len(e) for e in eset])\n",
    "    eset_period = [list2plist(e, upper_bound) for e in eset]\n",
    "    return eset_period"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Convert layer matrix set eigenvalues to periodic set test with resnet18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eset_per = eigenvals_set_to_periodic(eset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.array(eset_per)[0][999]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compute PSE using periodic set coming from pretrained network\n",
    "\n",
    "These methods actuall do not know if eigenvalues comes from pretrained network.\n",
    "\n",
    "PSE is quantified by symmetric distance."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def d_layers_pse(eset_per):\n",
    "    \"\"\"\n",
    "    \n",
    "    Progression of D_layers given periodic set\n",
    "    \n",
    "    \"\"\"\n",
    "    nlayers = len(eset_per) - 1  # minus 1 for the last layer\n",
    "    print(nlayers)\n",
    "    N = len(eset_per[0])\n",
    "    D_layer = []\n",
    "    for l in np.arange(1, nlayers):\n",
    "        eigen_l = np.ravel(np.array(eset_per[0:l]))\n",
    "        l1 = l + 1\n",
    "        eigen_l1 = np.ravel(np.array(eset_per[0:l1]))\n",
    "        omega_l = ergo.thirumalai_mountain(eigen_l, l, N)\n",
    "        omega_l1 = ergo.thirumalai_mountain(eigen_l1, l1, N)\n",
    "        dl = ergo.kl_distance_symmetric(omega_l, omega_l1)\n",
    "        D_layer.append(dl)\n",
    "    return D_layer"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compute PSE using periodic set coming from pretrained network test with resnet18"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "## Data generate and results\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generate data for list of pretrained networks."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "netnames = [\n",
    "    \"vgg11\",\n",
    "    \"vgg13\",\n",
    "    \"vgg16\",\n",
    "    \"vgg19\",\n",
    "    \"vgg11_bn\",\n",
    "    \"vgg13_bn\",\n",
    "    \"vgg16_bn\",\n",
    "    \"vgg19_bn\",\n",
    "    \"resnet18\",\n",
    "    \"resnet34\",\n",
    "    \"resnet50\",\n",
    "    \"resnet101\",\n",
    "    \"resnet152\",\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d_layers_dict = {}\n",
    "for netname in netnames:\n",
    "    print(\"d_layer for \", netname)\n",
    "    pmodel = getattr(models, netname)(pretrained=True)\n",
    "    print(type(pmodel))\n",
    "    A_t = get_layer_matrix_set(pmodel)\n",
    "    eset = get_eigenvals_layer_matrix_set(A_t[0])\n",
    "    eset_per = eigenvals_set_to_periodic(eset)\n",
    "    d_layers = d_layers_pse(eset_per)\n",
    "    d_layers_dict[netname] = d_layers"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Save data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"/Users/msuzen/data/d_layers_dict.json\", \"w\") as fp:\n",
    "    json.dump(d_layers_dict, fp)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Load data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# read\n",
    "with open(\"/Users/msuzen/data/d_layers_dict.json\", \"r\") as fp:\n",
    "    d_layers_dict = json.load(fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d_layers_dict.keys()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Resnet results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 14}\n",
    "\n",
    "plt.rc(\"font\", **font)\n",
    "Dl_18 = d_layers_dict[\"resnet18\"]\n",
    "Dl_18l = np.log10(Dl_18)\n",
    "m = len(Dl_18)\n",
    "plt.plot(np.arange(1, m + 1), Dl_18l, \"-\", label=\"resnet18\")\n",
    "Dl_34 = d_layers_dict[\"resnet34\"]\n",
    "Dl_34l = np.log10(Dl_34)\n",
    "m = len(Dl_34)\n",
    "plt.plot(np.arange(1, m + 1), Dl_34l, \"x-\", label=\"resnet34\")\n",
    "Dl_50 = d_layers_dict[\"resnet50\"]\n",
    "Dl_50l = np.log10(Dl_50)\n",
    "m = len(Dl_50)\n",
    "plt.plot(np.arange(1, m + 1), Dl_50l, \"o-\", label=\"resnet50\")\n",
    "Dl_101 = d_layers_dict[\"resnet101\"]\n",
    "Dl_101l = np.log10(Dl_101)\n",
    "m = len(Dl_101)\n",
    "plt.plot(np.arange(1, m + 1), Dl_101l, \"--\", label=\"resnet101\")\n",
    "Dl_152 = d_layers_dict[\"resnet152\"]\n",
    "Dl_152l = np.log10(Dl_152)\n",
    "m = len(Dl_152)\n",
    "plt.plot(np.arange(1, m + 1), Dl_152l, \".-\", label=\"resnet152\")\n",
    "plt.legend(loc=\"upper right\")\n",
    "plt.xlabel(\"Network layer depth\", **font)\n",
    "plt.ylabel(\"Approach to PSE:  $\\log_{10} D_{pse}$\", **font)\n",
    "plt.title(\"Resnet Pre-trained Architectures  \", **font)\n",
    "plt.savefig(\n",
    "    \"plots/resnet_symmetric_resnet.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\"\n",
    ")\n",
    "# plt.cla()\n",
    "# plt.clf()\n",
    "# plt.gca()\n",
    "# plt.gcf()\n",
    "# plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse = [\n",
    "    np.mean(Dl_18l),\n",
    "    np.mean(Dl_34l),\n",
    "    np.mean(Dl_50l),\n",
    "    np.mean(Dl_101l),\n",
    "    np.mean(Dl_152l),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "top1_err = [30.24, 26.70, 23.85, 22.63, 21.69]\n",
    "# https://pytorch.org/docs/stable/torchvision/models.html\n",
    "top5_err = [10.92, 8.58, 7.13, 6.44, 5.94]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top1_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top1_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(\n",
    "    mean_pse, [1.1, 4.5, 2.3, 2.6, 0.5]\n",
    ")  # some random seq. to see the correlation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true
   },
   "source": [
    "### VGG results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 14}\n",
    "\n",
    "# 'vgg11', 'vgg13', 'vgg16', 'vgg19', 'vgg11_bn', 'vgg13_bn', 'vgg16_bn', 'vgg19_bn'\n",
    "\n",
    "plt.rc(\"font\", **font)\n",
    "Dl = d_layers_dict[\"vgg11\"]\n",
    "Dl_11 = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_11, \"-\", label=\"vgg11\")\n",
    "\n",
    "Dl = d_layers_dict[\"vgg13\"]\n",
    "Dl_13 = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_13, \"x-\", label=\"vgg13\")\n",
    "\n",
    "Dl = d_layers_dict[\"vgg16\"]\n",
    "Dl_16 = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_16, \"o-\", label=\"vgg16\")\n",
    "\n",
    "Dl = d_layers_dict[\"vgg19\"]\n",
    "Dl_19 = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_19, \"--\", label=\"vgg19\")\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper right\")\n",
    "plt.xlabel(\"Network layer depth\", **font)\n",
    "plt.ylabel(\"Approach to PSE: $\\log_{10} D_{pse}$\", **font)\n",
    "plt.title(\"VGG Pre-trained Architectures\", **font)\n",
    "plt.savefig(\"plots/vgg_symmetric_pse.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 14}\n",
    "\n",
    "# 'vgg11', 'vgg13', 'vgg16', 'vgg19', 'vgg11_bn', 'vgg13_bn', 'vgg16_bn', 'vgg19_bn'\n",
    "\n",
    "Dl = d_layers_dict[\"vgg11_bn\"]\n",
    "Dl_11_bn = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_11_bn, \"-\", label=\"vgg11_bn\")\n",
    "\n",
    "plt.rc(\"font\", **font)\n",
    "Dl = d_layers_dict[\"vgg13_bn\"]\n",
    "Dl_13_bn = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_13_bn, \"x-\", label=\"vgg13_bn\")\n",
    "\n",
    "Dl = d_layers_dict[\"vgg16_bn\"]\n",
    "Dl_16_bn = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_16_bn, \"o-\", label=\"vgg16_bn\")\n",
    "\n",
    "Dl = d_layers_dict[\"vgg19_bn\"]\n",
    "Dl_19_bn = np.log10(Dl)\n",
    "m = len(Dl)\n",
    "plt.plot(np.arange(1, m + 1), Dl_19_bn, \"--\", label=\"vgg19_bn\")\n",
    "\n",
    "plt.legend(loc=\"upper right\")\n",
    "plt.xlabel(\"Network layer depth\", **font)\n",
    "plt.ylabel(\"Approach to PSE:  $\\log_{10} D_{pse}$\", **font)\n",
    "plt.title(\"VGG Pre-trained Architectures with BN\", **font)\n",
    "plt.savefig(\n",
    "    \"plots/vgg_symmetric_pse_bn.eps\", format=\"eps\", dpi=1000, bbox_inches=\"tight\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse = [np.mean(Dl_11), np.mean(Dl_13), np.mean(Dl_16), np.mean(Dl_19)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "top1_err = [30.98, 30.07, 28.41, 27.62]\n",
    "# https://pytorch.org/docs/stable/torchvision/models.html\n",
    "top5_err = [11.37, 10.75, 9.62, 9.12]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top1_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse = [np.mean(Dl_11_bn), np.mean(Dl_13_bn), np.mean(Dl_16_bn), np.mean(Dl_19_bn)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top5_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse = [np.mean(Dl_11_bn), np.mean(Dl_13_bn), np.mean(Dl_16_bn), np.mean(Dl_19_bn)]\n",
    "top1_err = [29.62, 28.45, 26.63, 25.76]\n",
    "# https://pytorch.org/docs/stable/torchvision/models.html\n",
    "top5_err = [10.19, 9.63, 8.5, 8.15]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_pse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top1_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.corrcoef(mean_pse, top5_err)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Compiled results table\n",
    "\n",
    "```\n",
    "\\begin{table}[]\n",
    "\\centering\n",
    "\\begin{tabular}{|l|l|l|l|}\n",
    "\\hline\n",
    "Architecture  & Top-1 error  &  Top-5 error  & cPSE   \\\\ \\hline\n",
    "vgg11         & 30.98        &   11.37       & 0.04   \\\\ \\hline\n",
    "vgg13         & 30.07        &   10.75       & 0.41   \\\\ \\hline\n",
    "vgg16         & 28.41        &    9.63       & 0.14   \\\\ \\hline\n",
    "vgg19         & 27.62        &    9.12       &-0.10   \\\\ \\hline\n",
    "vgg11bn       & 29.62        &   10.19       & 0.38   \\\\ \\hline\n",
    "vgg13bn       & 28.45        &    9.63       & 0.36   \\\\ \\hline\n",
    "vgg16bn       & 26.63        &    8.50       & 0.18   \\\\ \\hline\n",
    "vgg19bn       & 25.76        &    8.15       &-0.07   \\\\ \\hline\n",
    "resnet18      & 30.24        &   10.92       &-0.19   \\\\ \\hline\n",
    "resnet34      & 26.70        &    8.58       &-0.74   \\\\ \\hline\n",
    "resnet50      & 23.85        &    7.13       &-1.03   \\\\ \\hline\n",
    "resnet101     & 22.63        &    6.44       &-1.77   \\\\ \\hline\n",
    "resnet152     & 21.69        &    5.94       &-2.29   \\\\ \\hline\n",
    "\\end{tabular}\n",
    "\\\n",
    "\\caption{Classification performance and cPSE of investigated architectures. The correlation between\n",
    "both classification performances and cPSE for ResNet ($\\rho=0.94$)  for VGG ($\\rho=0.44$ and $\\rho_{bn}=0.93$\n",
    "with batch normalisation.}\n",
    "\\label{corr}\n",
    "\\end{table}\n",
    "```"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> go.sh <==
bibtex suezen19pse 
bibtex suezen19pse 
latex suezen19pse 
bibtex suezen19pse 
bibtex suezen19pse 
latex suezen19pse 
bibtex suezen19pse 
bibtex suezen19pse 
latex suezen19pse 
dvips suezen19pse.dvi -o  suezen19pse.ps
ps2pdf13 suezen19pse.ps 

